I-SDPO: Instance-Level Adaptive Self-Distillation Policy Optimization

Group Relative Policy Optimization (GRPO) learns from reward differences within a rollout group, but receives no useful relative signal when every sampled response is incorrect. Privileged self-distillation can fill this gap with dense token supervision, yet applying it throughout training creates a different failure mode: the teacher is a biased, low-variance surrogate for the reward objective, so persistent imitation can oppose reward-improving updates after the policy becomes capable of producing successful trajectories. We introduce I-SDPO (Instance-Level Adaptive Self-Distillation Policy Optimization), which treats teacher reliance as capability-dependent. I-SDPO makes one routing decision per input instance and shares it across that instance's rollout group: all-incorrect groups use a privileged self-distillation objective, whereas any-success groups remain intact for GRPO. This design uses imitation only where group-relative rewards are uninformative. A local analysis characterizes when teacher and reward directions align and shows that a non-vanishing biased distillation weight induces an optimization bias floor. The routing rule automatically reduces the expected distillation rate as success probability rises, withdrawing teacher influence without a hand-designed schedule. On SciKnowEval, I-SDPO obtains the best result in all four scientific domains and improves average mean@16 accuracy from 56.67% with GRPO to 70.31%, with a maximum domain gain of 18.24 points.

==> scripts/plot_alpha_ablation.py <==
#!/usr/bin/env python3
"""Plot the forward/reverse KL interpolation ablation from TensorBoard logs."""

from __future__ import annotations

import argparse
import csv
import os
import tempfile
from pathlib import Path

# Keep Matplotlib and font caches in a writable temporary directory.
_CACHE_DIR = Path(tempfile.gettempdir()) / "isdpo_matplotlib_cache"
_CACHE_DIR.mkdir(parents=True, exist_ok=True)
os.environ.setdefault("MPLCONFIGDIR", str(_CACHE_DIR))
os.environ.setdefault("XDG_CACHE_HOME", str(_CACHE_DIR))

import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator
from tensorboard.backend.event_processing.event_file_loader import EventFileLoader
from tensorboard.util import tensor_util


TAG = "val-core/sciknoweval/acc/mean@16"
DOMAINS = [
    ("biology", "Biology"),
    ("material", "Material Science"),
    ("chemistry", "Chemistry"),
    ("physics", "Physics"),
]
ALPHAS = [("0", 0.0), ("0.5", 0.5), ("1", 1.0)]

# Okabe-Ito colors, paired with distinct markers and line styles for grayscale.
COLORS = {0.0: "#0072B2", 0.5: "#D55E00", 1.0: "#009E73"}
MARKERS = {0.0: "o", 0.5: "s", 1.0: "^"}
LINESTYLES = {0.0: "--", 0.5: "-", 1.0: "-."}


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--input-dir",
        type=Path,
        default=Path("/Users/superzyb/Downloads"),
        help="Directory containing <domain>_alpha_<value> TensorBoard files.",
    )
    parser.add_argument(
        "--output-dir",
        type=Path,
        default=Path("Figures/Figure3"),
        help="Directory for the per-domain PDFs, PNGs, and extracted CSV output.",
    )
    return parser.parse_args()


def read_tensorboard_series(path: Path) -> list[tuple[int, float]]:
    if not path.is_file():
        raise FileNotFoundError(f"TensorBoard event file not found: {path}")

    values_by_step: dict[int, float] = {}
    for event in EventFileLoader(str(path)).Load():
        for value in event.summary.value:
            if value.tag != TAG:
                continue
            if value.HasField("tensor"):
                scalar = float(tensor_util.make_ndarray(value.tensor).reshape(-1)[0])
            else:
                scalar = float(value.simple_value)
            values_by_step[int(event.step)] = scalar

    if not values_by_step:
        raise ValueError(f"Tag {TAG!r} was not found in {path}")
    return sorted(values_by_step.items())


def configure_plot_style() -> None:
    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
            "mathtext.fontset": "stix",
            "font.size": 8,
            "axes.labelsize": 8.5,
            "xtick.labelsize": 7.2,
            "ytick.labelsize": 7.2,
            "legend.fontsize": 7.4,
            "axes.linewidth": 0.7,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.02,
        }
    )


def load_all_series(input_dir: Path) -> dict[str, dict[float, list[tuple[int, float]]]]:
    series: dict[str, dict[float, list[tuple[int, float]]]] = {}
    for domain_key, _ in DOMAINS:
        series[domain_key] = {}
        for alpha_token, alpha in ALPHAS:
            path = input_dir / f"{domain_key}_alpha_{alpha_token}"
            series[domain_key][alpha] = read_tensorboard_series(path)
    return series


def write_csv(
    series: dict[str, dict[float, list[tuple[int, float]]]], output_path: Path
) -> None:
    with output_path.open("w", newline="", encoding="utf-8") as stream:
        writer = csv.writer(stream, lineterminator="\n")
        writer.writerow(["domain", "alpha", "step", "mean_at_16_accuracy"])
        for domain_key, _ in DOMAINS:
            for _, alpha in ALPHAS:
                for step, accuracy in series[domain_key][alpha]:
                    writer.writerow([domain_key, f"{alpha:g}", step, f"{accuracy:.9f}"])


def plot_domain_series(
    domain_key: str,
    domain_name: str,
    series: dict[str, dict[float, list[tuple[int, float]]]],
    output_dir: Path,
) -> None:
    figure, axis = plt.subplots(figsize=(3.35, 2.32))
    all_percentages: list[float] = []
    all_steps: list[int] = []

    for _, alpha in ALPHAS:
        observations = series[domain_key][alpha]
        steps = [step for step, _ in observations]
        percentages = [100.0 * value for _, value in observations]
        all_steps.extend(steps)
        all_percentages.extend(percentages)
        axis.plot(
            steps,
            percentages,
            color=COLORS[alpha],
            marker=MARKERS[alpha],
            linestyle=LINESTYLES[alpha],
            linewidth=1.9 if alpha == 0.5 else 1.35,
            markersize=3.3 if alpha == 0.5 else 2.9,
            markeredgewidth=0,
            label=rf"$\alpha={alpha:g}$",
            zorder=3 if alpha == 0.5 else 2,
        )

    x_span = max(all_steps) - min(all_steps)
    y_span = max(all_percentages) - min(all_percentages)
    x_padding = max(1.0, 0.035 * x_span)
    y_padding = max(1.5, 0.10 * y_span)
    axis.set_xlim(min(all_steps) - x_padding, max(all_steps) + x_padding)
    axis.set_ylim(min(all_percentages) - y_padding, max(all_percentages) + y_padding)
    axis.xaxis.set_major_locator(MaxNLocator(nbins=6, integer=True))
    axis.yaxis.set_major_locator(MaxNLocator(nbins=5))
    axis.grid(axis="y", color="#D3D3D3", linewidth=0.5, alpha=0.75, zorder=0)
    axis.tick_params(direction="out", length=2.4, width=0.6, color="#555555")
    axis.spines["top"].set_visible(False)
    axis.spines["right"].set_visible(False)
    axis.spines["left"].set_color("#555555")
    axis.spines["bottom"].set_color("#555555")
    axis.set_xlabel("Training step")
    axis.set_ylabel("Mean@16 accuracy (\%)")
    axis.legend(
        loc="upper center",
        bbox_to_anchor=(0.5, 1.18),
        ncol=3,
        frameon=False,
        handlelength=1.9,
        handletextpad=0.4,
        columnspacing=0.9,
        borderaxespad=0,
    )
    figure.subplots_adjust(left=0.19, right=0.99, bottom=0.22, top=0.82)

    output_stem = output_dir / f"alpha_ablation_{domain_key}"
    figure.savefig(
        output_stem.with_suffix(".pdf"),
        metadata={"Title": f"Forward and reverse KL ablation: {domain_name}"},
    )
    figure.savefig(output_stem.with_suffix(".png"), dpi=600)
    plt.close(figure)


def plot_series(
    series: dict[str, dict[float, list[tuple[int, float]]]], output_dir: Path
) -> None:
    configure_plot_style()
    for domain_key, domain_name in DOMAINS:
        plot_domain_series(domain_key, domain_name, series, output_dir)


def print_summary(series: dict[str, dict[float, list[tuple[int, float]]]]) -> None:
    for domain_key, domain_name in DOMAINS:
        print(domain_name)
        for _, alpha in ALPHAS:
            observations = series[domain_key][alpha]
            final_step, final_value = observations[-1]
            peak_step, peak_value = max(observations, key=lambda item: item[1])
            print(
                f"  alpha={alpha:g}: final={100 * final_value:.2f}% at step {final_step}; "
                f"peak={100 * peak_value:.2f}% at step {peak_step}"
            )


def main() -> None:
    args = parse_args()
    args.output_dir.mkdir(parents=True, exist_ok=True)
    series = load_all_series(args.input_dir)
    write_csv(series, args.output_dir / "alpha_ablation_data.csv")
    plot_series(series, args.output_dir)
    print_summary(series)


if __name__ == "__main__":
    main()

